Efficient Anytime CLF Reactive Planning System for a Bipedal Robot on Undulating Terrain

We propose and experimentally demonstrate a reactive planning system for bipedal robots on unexplored, challenging terrains. The system consists of a low-frequency planning thread (5 Hz) to find an asymptotically optimal path and a high-frequency reactive thread (300 Hz) to accommodate robot deviation. The planning thread includes: a multi-layer local map to compute traversability for the robot on the terrain; an anytime omnidirectional Control Lyapunov Function (CLF) for use with a Rapidly Exploring Random Tree Star (RRT*) that generates a vector field for specifying motion between nodes; a sub-goal finder when the final goal is outside of the current map; and a finite-state machine to handle high-level mission decisions. The system also includes a reactive thread to obviate the non-smooth motions that arise with traditional RRT* algorithms when performing path following. The reactive thread copes with robot deviation while eliminating non-smooth motions via a vector field (defined by a closed-loop feedback policy) that provides real-time control commands to the robot's gait controller as a function of instantaneous robot pose. The system is evaluated on various challenging outdoor terrains and cluttered indoor scenes in both simulation and experiment on Cassie Blue, a bipedal robot with 20 degrees of freedom. All implementations are coded in C++ with the Robot Operating System (ROS) and are available at https://github.com/UMich-BipedLab/CLF_reactive_planning_system.

==> DefinesBib/remove_aux.sh <==
rm *.aux *.bbl *.blg *.fdb_latexmk *.fls *.log *.out *.synctex.gz *.dvi *.synctex*



==> run_upd.sh <==
#!/bin/bash
# this script will keep pushing to git on overleaf for 5 hours

start=$SECONDS
running_hours=8
running_time=$((60 * 60 * $running_hours))
sleep_time=300 # sleep in the while loop
duration=0
minutes=0
seconds=0
backedup_time=`date +"%m/%d/%Y %H:%M"`
backedup_times=0

while true ; do
    clear
    # echo "run_time: $running_time"
    echo "================================================================="
    echo "Updating overleaf for $duration seconds ($minutes mins and $seconds secs)..."
    if [ $backedup_times -ge 1 ] ; then
        echo "Last backup at $backedup_time, has backed up $backedup_times times"
    fi
    echo "================================================================="

    # Update overleaf
    /home/brucebot/workspace/dotfiles/bash_commands/sync_overleaf.sh .
    backedup_time=`date +"%m/%d/%Y %H:%M"`
    let "backedup_times+=1"

    # Compute duration 
    end=$SECONDS
    duration=$(( end - start ))
    minutes=$((duration / 60))
    seconds=$((duration % 60))

    # sleep
    left_time=$sleep_time
    printf "\n\n\nsleeping...\n"

    while [ $left_time -gt 0 ]; do
       echo -ne "$left_time\033[0K\r"
       sleep 1
       : $((left_time--))
    done
    # mode=$(($duration % 10))

    # echo "duration: $duration"
    # echo "mode: $mode"

    # if [ $mode -le 5 ] ; then
    #     echo "======================"
    #     echo "duration: $duration"
    #     echo "======================"
    #     sleep 2
    # fi

    # stop back up
    if [ $duration -ge $running_time ] ; then
        echo "This script has been running $duration seconds. About to terminate the process"
        break
    fi
done


